The Cosmological Evolution of Light Dark Photon Dark Matter

Light dark photons are subject to various plasma effects, such as Debye screening and resonant oscillations, which can lead to a more complex cosmological evolution than is experienced by conventional cold dark matter candidates. Maintaining a consistent history of dark photon dark matter requires ensuring that the super-thermal abundance present in the early Universe $\textit{(i)}$ does not deviate significantly after the formation of the CMB, and $\textit{(ii)}$ does not excessively leak into the Standard Model plasma after BBN. We point out that the role of non-resonant absorption, which has previously been neglected in cosmological studies of this dark matter candidate, produces strong constraints on dark photon dark matter with mass as low as $10^{-22}$ eV. Furthermore, we show that resonant conversion of dark photons after recombination can produce excessive heating of the IGM which is capable of prematurely reionizing hydrogen and helium, leaving a distinct imprint on both the Ly$-\alpha$ forest and the integrated optical depth of the CMB. Our constraints surpass existing cosmological bounds by more than five orders of magnitude across a wide range of dark photon masses.

==> anc/DarkPhoton_DM_Constraint_Summary.dat <==
1.e-22	0.17475043229805773
1.1220184543019654e-22	0.15574648672492128
1.2589254117941713e-22	0.13880920240462108
1.4125375446227497e-22	0.12371383186471632
1.584893192461111e-22	0.1102600687095487
1.7782794100389228e-22	0.09826938967607636
1.9952623149688828e-22	0.08758268573863352
2.238721138568347e-22	0.07805815082883001
2.511886431509572e-22	0.06956940015518061
2.818382931264449e-22	0.06200379315370656
3.1622776601683793e-22	0.05526093881609159
3.54813389233576e-22	0.04925136356199306
3.9810717055349856e-22	0.043895323978992415
4.466835921509616e-22	0.039121748675961944
5.011872336272715e-22	0.03486729520888364
5.623413251903491e-22	0.03107550956510381
6.309573444801943e-22	0.027696077052882906
7.079457843841402e-22	0.024684154656006353
7.943282347242789e-22	0.021999775994204267
8.912509381337441e-22	0.019607320993566775
1.e-21	0.017475043229805844
1.1220184543019653e-21	0.015574648672492192
1.2589254117941713e-21	0.013880920240462138
1.4125375446227497e-21	0.012371383186471657
1.5848931924611108e-21	0.011026006870954893
1.778279410038923e-21	0.009826938967607656
1.9952623149688827e-21	0.00875826857386337
2.2387211385683468e-21	0.007805815082883017
2.511886431509572e-21	0.006956940015518089
2.818382931264449e-21	0.006200379315370682
3.1622776601683792e-21	0.005526093881609182
3.54813389233576e-21	0.004925136356199326
3.981071705534986e-21	0.004389532397899259
4.466835921509616e-21	0.00391217486759621
5.011872336272714e-21	0.0034867295208883785
5.6234132519034906e-21	0.003107550956510387
6.309573444801943e-21	0.0027696077052882964
7.079457843841403e-21	0.0024684154656006404
7.943282347242789e-21	0.0021999775994204314
8.91250938133744e-21	0.0019607320993566815
1.e-20	0.001747504322980588
1.1220184543019653e-20	0.0015574648672492222
1.2589254117941713e-20	0.0013880920240462195
1.4125375446227496e-20	0.0012371383186471708
1.5848931924611108e-20	0.0011026006870954938
1.7782794100389228e-20	0.0009826938967607696
1.9952623149688828e-20	0.0008758268573863405
2.238721138568347e-20	0.0007805815082883049
2.511886431509572e-20	0.0006956940015518104
2.818382931264449e-20	0.0006200379315370694
3.162277660168379e-20	0.0005526093881609193
3.5481338923357603e-20	0.0004925136356199336
3.9810717055349855e-20	0.00043895323978992686
4.4668359215096164e-20	0.00039121748675962183
5.011872336272715e-20	0.00034867295208883855
5.62341325190349e-20	0.00031075509565104
6.309573444801943e-20	0.00027696077052883077
7.079457843841402e-20	0.00024684154656006503
7.94328234724279e-20	0.00021999775994204404
8.912509381337441e-20	0.00019607320993566895
1.e-19	0.0001747504322980595
1.1220184543019653e-19	0.00015574648672492288
1.2589254117941713e-19	0.00013880920240462222
1.4125375446227498e-19	0.00012371383186471734
1.584893192461111e-19	0.00011026006870954961
1.7782794100389227e-19	0.00009826938967607737
1.995262314968883e-19	0.00008758268573863442
2.238721138568347e-19	0.0000780581508288308
2.5118864315095717e-19	0.00006956940015518133
2.818382931264449e-19	0.00006200379315370719
3.162277660168379e-19	0.00005526093881609216
3.5481338923357606e-19	0.000049251363561993566
3.9810717055349853e-19	0.00004389532397899286
4.466835921509617e-19	0.000039121748675962344
5.011872336272715e-19	0.000034867295208884
5.623413251903491e-19	0.000031075509565104064
6.309573444801943e-19	0.000027696077052883134
7.079457843841402e-19	0.000024684154656006554
7.943282347242789e-19	0.000021999775994204448
8.91250938133744e-19	0.000019607320993566936
1.e-18	0.000017475043229805987
1.1220184543019652e-18	0.000015574648672492318
1.2589254117941713e-18	0.000013880920240462251
1.4125375446227497e-18	0.000012371383186471759
1.5848931924611109e-18	0.000011026006870954983
1.778279410038923e-18	9.826938967607757e-6
1.995262314968883e-18	8.75826857386346e-6
2.238721138568347e-18	7.805815082883097e-6
2.5118864315095718e-18	6.956940015518146e-6
2.818382931264449e-18	6.200379315370732e-6
3.1622776601683795e-18	5.526093881609227e-6
3.5481338923357606e-18	4.925136356199367e-6
3.981071705534985e-18	4.389532397899305e-6
4.4668359215096166e-18	3.91217486759625e-6
5.011872336272715e-18	3.486729520888414e-6
5.623413251903491e-18	3.107550956510419e-6
6.309573444801943e-18	2.7696077052883245e-6
7.079457843841402e-18	2.4684154656006654e-6
7.94328234724279e-18	2.199977599420454e-6
8.912509381337441e-18	1.960732099356702e-6
1.e-17	1.7475043229806058e-6
1.1220184543019653e-17	1.5574648672492382e-6
1.2589254117941713e-17	1.3880920240462308e-6
1.4125375446227496e-17	1.2371383186471809e-6
1.584893192461111e-17	1.1026006870955028e-6
1.7782794100389228e-17	9.826938967607777e-7
1.9952623149688827e-17	8.758268573863478e-7
2.238721138568347e-17	7.805815082883113e-7
2.5118864315095718e-17	6.95694001551816e-7
2.8183829312644493e-17	6.200379315370745e-7
3.1622776601683796e-17	5.526093881609249e-7
3.5481338923357606e-17	4.925136356199387e-7
3.9810717055349855e-17	4.389532397899313e-7
4.466835921509616e-17	3.9121748675962584e-7
5.0118723362727144e-17	3.4867295208884214e-7
5.62341325190349e-17	3.1075509565104255e-7
6.309573444801943e-17	2.7696077052883306e-7
7.079457843841402e-17	2.468415465600671e-7
7.943282347242789e-17	2.1999775994204583e-7
8.912509381337441e-17	1.9607320993567058e-7
1.e-16	1.747504322980613e-7
1.1220184543019654e-16	1.5574648672492445e-7
1.2589254117941714e-16	1.3880920240462364e-7
1.4125375446227554e-16	1.2371383186471808e-7
1.5848931924611109e-16	1.1026006870955073e-7
1.7782794100389228e-16	9.826938967607817e-8
1.995262314968883e-16	8.758268573863513e-8
2.238721138568347e-16	7.805815082883145e-8
2.511886431509582e-16	6.956940015518161e-8
2.818382931264449e-16	6.20037931537077e-8
3.1622776601683793e-16	5.526093881609261e-8
3.5481338923357605e-16	4.925136356199397e-8
3.981071705534986e-16	4.3895323978993227e-8
4.466835921509635e-16	3.9121748675962504e-8
5.011872336272715e-16	3.486729520888428e-8
5.623413251903491e-16	3.107550956510438e-8
6.309573444801943e-16	2.7696077052883417e-8
7.079457843841402e-16	2.4684154656006805e-8
7.943282347242821e-16	2.1999775994204584e-8
8.91250938133744e-16	1.9607320993567137e-8
1.e-15	1.7475043229806166e-8
1.1220184543019653e-15	1.5574648672492477e-8
1.2589254117941714e-15	1.3880920240462393e-8
1.4125375446227554e-15	1.2371383186471835e-8
1.584893192461111e-15	1.1026006870955096e-8
1.7782794100389227e-15	9.826938967607857e-9
1.995262314968883e-15	8.758268573863549e-9
2.238721138568347e-15	7.805815082883178e-9
2.511886431509582e-15	6.956940015518189e-9
2.818382931264449e-15	6.200379315370795e-9
3.1622776601683794e-15	5.526093881609283e-9
3.5481338923357604e-15	4.925136356199417e-9
3.981071705534985e-15	4.389532397899341e-9
4.466835921509635e-15	3.912174867596267e-9
5.0118723362727146e-15	3.4867295208884424e-9
5.6234132519034904e-15	3.1075509565104445e-9
6.309573444801943e-15	2.7696077052883472e-9
7.079457843841402e-15	2.4684154656006857e-9
7.943282347242822e-15	2.199977599420463e-9
8.91250938133744e-15	1.9607320993567177e-9
1.e-14	1.7475043229806203e-9
1.1220184543019652e-14	7.942059219138399e-13
1.2589254117941662e-14	5.256358720025186e-13
1.4125375446227555e-14	3.478859352622876e-13
1.5848931924611173e-14	2.302442249465371e-13
1.7782794100389227e-14	1.5238443911583741e-13
1.9952623149688828e-14	1.0085385329443082e-13
2.2387211385683377e-14	8.246795488140842e-14
2.5118864315095823e-14	6.773445801262041e-14
2.818382931264461e-14	5.563320696943519e-14
3.1622776601683796e-14	4.9345167955040405e-14
3.54813389233576e-14	4.7943772513183053e-14
3.9810717055349693e-14	4.658217649375846e-14
4.466835921509635e-14	4.525924959907983e-14
5.011872336272735e-14	4.398967258974312e-14
5.6234132519034906e-14	4.3491243979656675e-14
6.309573444801943e-14	4.299846285600782e-14
7.079457843841373e-14	2.5479165914114923e-15
7.943282347242822e-14	2.5372158900516402e-15
8.912509381337478e-14	2.5265601293346567e-15
1.e-13	2.5159491205195126e-15
1.1220184543019653e-13	2.5053826756578512e-15
1.2589254117941663e-13	2.4818060564671577e-15
1.4125375446227554e-13	2.444968185110586e-15
1.5848931924611175e-13	2.414990775432905e-15
1.7782794100389227e-13	2.4474669664833374e-15
1.9952623149688827e-13	2.5140391486453924e-15
2.2387211385683378e-13	2.556251053895973e-15
2.511886431509582e-13	2.5683169405759478e-15
2.818382931264461e-13	2.212907370517311e-14
3.162277660168379e-13	2.1899851828476593e-14
3.5481338923357605e-13	2.167300432449239e-14
3.9810717055349854e-13	2.144850659850983e-14
4.4668359215096347e-13	2.1226334310579914e-14
5.011872336272735e-13	2.1006463372876668e-14
5.62341325190349e-13	2.0788869947085792e-14
6.309573444801942e-13	2.057353044181953e-14
7.079457843841402e-13	2.0360421510059574e-14
7.943282347242822e-13	2.0085146324244434e-14
8.912509381337477e-13	1.9732744833140185e-14
1.e-12	1.9386526359522058e-14
1.1220184543019652e-12	1.9046382420008866e-14
1.2589254117941713e-12	1.8712206434601708e-14
1.4125375446227555e-12	1.8383893693287774e-14
1.5848931924611175e-12	1.806134132323135e-14
1.7782794100389228e-12	1.7687084472927937e-14
1.9952623149688827e-12	1.6921447077142576e-14
2.238721138568347e-12	1.618895254459853e-14
2.5118864315095823e-12	1.5488166189124733e-14
2.8183829312644605e-12	1.4817715429154432e-14
3.1622776601683794e-12	1.4176287099345121e-14
3.5481338923357604e-12	1.3171189554794197e-14
3.981071705534986e-12	1.1297959146727814e-14
4.466835921509635e-12	9.691142956383198e-15
5.011872336272735e-12	8.312851071713787e-15
5.6234132519034904e-12	6.540711597277745e-15
6.309573444801943e-12	4.8696752516586116e-15
7.079457843841402e-12	3.625559192441087e-15
7.943282347242821e-12	3.1531889793555883e-15
8.912509381337477e-12	2.947571072596271e-15
1.e-11	2.7553614086847377e-15
1.1220184543019653e-11	2.5756856426813487e-15
1.2589254117941713e-11	2.4077264452512065e-15
1.4125375446227554e-11	2.3374912831534807e-15
1.5848931924611175e-11	2.3374912831534807e-15
1.7782794100389227e-11	2.3374912831534807e-15
1.9952623149688828e-11	2.3374912831534807e-15
2.238721138568347e-11	2.3374912831534807e-15
2.5118864315095823e-11	2.3374912831534807e-15
2.8183829312644606e-11	2.355295783221562e-15
3.1622776601683794e-11	2.3806993065983824e-15
3.548133892335761e-11	2.4063768248613558e-15
3.9810717055349857e-11	2.4323312932382283e-15
4.4668359215096346e-11	2.4585656988309973e-15
5.011872336272735e-11	2.4850830609596193e-15
5.6234132519034906e-11	2.511886431509582e-15
6.309573444801942e-11	2.5389788952830672e-15
7.079457843841402e-11	2.6699307671296044e-15
7.943282347242822e-11	2.865827197921329e-15
8.912509381337477e-11	3.07609681474073e-15
1.e-10	3.301794197682739e-15
1.1220184543019652e-10	3.5440513028099433e-15
1.2589254117941713e-10	3.804083139331931e-15
1.4125375446227556e-10	4.083193863326944e-15
1.5848931924611173e-10	4.5840569030573854e-15
1.778279410038923e-10	5.611864067546657e-15
1.9952623149688828e-10	6.870119411392333e-15
2.238721138568347e-10	8.410492513483736e-15
2.511886431509582e-10	1.029623796670368e-14
2.818382931264461e-10	1.4642829314105663e-14
3.1622776601683795e-10	1.3073619173958376e-12
3.5481338923357605e-10	1.2674701942559092e-12
3.9810717055349854e-10	1.2290261456830155e-12
4.4668359215096347e-10	1.1941563906372343e-12
5.011872336272735e-10	1.1617656782241753e-12
5.623413251903491e-10	1.1328124869541742e-12
6.309573444801942e-10	1.1066780383462603e-12
7.079457843841402e-10	1.0856598204088428e-12
7.943282347242822e-10	1.0683625894797467e-12
8.912509381337477e-10	1.0596350385499156e-12
1.e-9	1.0672125514632624e-12
1.1220184543019653e-9	1.1018877942211115e-12
1.2589254117941712e-9	1.1524479603508024e-12
1.4125375446227555e-9	1.1988473101809109e-12
1.5848931924611173e-9	1.2446008570956646e-12
1.7782794100389228e-9	1.2978595869760112e-12
1.9952623149688828e-9	1.356266452524237e-12
2.238721138568347e-9	1.4191710495663248e-12
2.511886431509582e-9	1.4869426353523698e-12
2.818382931264461e-9	1.5605858040345237e-12
3.1622776601683795e-9	1.64025066526635e-12
3.5481338923357603e-9	1.7247494159926732e-12
3.9810717055349855e-9	1.8142390173861789e-12
4.466835921509635e-9	1.909095883544035e-12
5.011872336272735e-9	2.0095876895374654e-12
5.623413251903491e-9	2.1160655901309915e-12
6.309573444801943e-9	2.228916011366684e-12
7.0794578438414025e-9	2.3457738959568763e-12
7.943282347242822e-9	2.4486785941769304e-12
8.912509381337478e-9	2.5382918971311478e-12
1.e-8	2.6604398240961358e-12
1.1220184543019653e-8	2.804754926127069e-12
1.2589254117941714e-8	2.9597840123944113e-12
1.4125375446227554e-8	3.124674849850532e-12
1.5848931924611173e-8	3.299919235933347e-12
1.7782794100389228e-8	3.48621314748014e-12
1.995262314968883e-8	3.6845307660218845e-12
2.238721138568347e-8	3.89571539383417e-12
2.511886431509582e-8	4.120769302564889e-12
2.8183829312644607e-8	4.361118883359547e-12
3.162277660168379e-8	4.617966310660347e-12
3.5481338923357604e-8	4.892824294717606e-12
3.9810717055349855e-8	5.187970191649642e-12
4.4668359215096346e-8	5.5052318427538795e-12
5.011872336272735e-8	5.847093764641184e-12
5.6234132519034905e-8	6.2174326170050885e-12
6.309573444801943e-8	6.619243732265017e-12
7.079457843841402e-8	7.056941769675769e-12
7.943282347242822e-8	7.537265736059555e-12
8.912509381337478e-8	8.065528730369091e-12
1.e-7	8.649834021001238e-12
1.1220184543019653e-7	9.302042046626734e-12
1.2589254117941715e-7	1.0031747830580999e-11
1.4125375446227555e-7	1.085387909095397e-11
1.5848931924611173e-7	1.1788866962224034e-11
1.7782794100389227e-7	1.285385101081414e-11
1.995262314968883e-7	1.4075510421673755e-11
2.238721138568347e-7	1.529834616463816e-11
2.5118864315095823e-7	1.5575943554923013e-11
2.818382931264461e-7	1.5672501101184893e-11
3.162277660168379e-7	1.585034448970643e-11
3.5481338923357606e-7	1.6104971082251814e-11
3.9810717055349856e-7	1.6441925317335686e-11
4.466835921509635e-7	1.6862753831603993e-11
5.011872336272736e-7	1.7363370826789177e-11
5.62341325190349e-7	1.7948974840541653e-11
6.309573444801942e-7	1.8619364718464766e-11
7.079457843841402e-7	1.9371915601692684e-11
7.943282347242822e-7	2.0211652382284907e-11
8.912509381337477e-7	2.1138060074498912e-11
1.e-6	2.2150584492602534e-11
1.1220184543019652e-6	2.325448665362925e-11
1.2589254117941714e-6	2.4450127988583634e-11
1.4125375446227613e-6	2.573917008706671e-11
1.584893192461111e-6	2.7127569874435092e-11
1.778279410038923e-6	2.8617303762906786e-11
1.995262314968883e-6	3.021224770527871e-11
2.238721138568347e-6	3.191962275582333e-11
2.5118864315095924e-6	3.37435300944867e-11
2.818382931264449e-6	3.5690251394278526e-11
3.162277660168379e-6	3.776919293789226e-11
3.5481338923357606e-6	3.998719406038618e-11
3.981071705534985e-6	4.235366281356726e-11
4.466835921509653e-6	4.4881955232614435e-11
5.011872336272715e-6	4.758276233542891e-11
5.623413251903491e-6	5.047049698665744e-11
6.309573444801943e-6	5.3565856670560866e-11
7.079457843841402e-6	5.6885893404974636e-11
7.943282347242854e-6	6.045443870842917e-11
8.91250938133744e-6	6.430607814152063e-11
0.00001	6.847030010781615e-11
0.000011220184543019652	7.299011457005257e-11
0.000012589254117941714	7.792860185076168e-11
0.000014125375446227613	8.334135243234882e-11
0.000015848931924611107	8.931398233399572e-11
0.00001778279410038923	9.597132079293424e-11
0.00001995262314968883	1.0342944997532474e-10
0.00002238721138568347	1.1187611908275552e-10
0.000025118864315095924	1.2158080414913705e-10
0.00002818382931264449	1.3281528949021773e-10
0.000031622776601683795	1.4603656975942172e-10
0.0000354813389233576	1.6189319620505306e-10
0.00003981071705534986	1.8111319727799699e-10
0.00004466835921509653	2.0495983630211497e-10
0.00005011872336272715	2.3523904164154915e-10
0.00005623413251903491	2.7424258564265767e-10
0.00006309573444801943	3.260464352081214e-10
0.00007079457843841403	3.965930642785254e-10
0.00007943282347242855	4.941762904679548e-10
0.00008912509381337441	6.329389108157489e-10
0.0001	8.308359189266398e-10
0.00011220184543019653	1.107319008254725e-9
0.00012589254117941712	1.4743665025336086e-9
0.0001412537544622761	1.9213587944054596e-9
0.0001584893192461111	2.4288727039449684e-9
0.00017782794100389227	2.529202250400527e-9
0.00019952623149688828	2.6008482973817195e-9
0.0002238721138568347	2.674188167623424e-9
0.00025118864315095926	2.7492378553358345e-9
0.0002818382931264449	2.8259510220775445e-9
0.00031622776601683794	2.9044603722039767e-9
0.000354813389233576	2.984761550791536e-9
0.00039810717055349854	3.0669427364822655e-9
0.0004466835921509653	3.150959932962052e-9
0.0005011872336272714	3.236877366836845e-9
0.0005623413251903491	3.3248599318285497e-9
0.0006309573444801943	3.414774682798216e-9
0.0007079457843841402	3.506803205330257e-9
0.0007943282347242854	3.600833135211218e-9
0.0008912509381337441	3.6971368819338276e-9
0.001	3.795577217559389e-9
0.0011220184543019652	3.896194242718247e-9
0.0012589254117941714	3.999277868035826e-9
0.0014125375446227613	4.1594550435265694e-9
0.0015848931924611238	4.223999620287989e-9
0.0017782794100389228	4.322528993311965e-9
0.001995262314968883	4.435135942928137e-9
0.002238721138568347	4.550417706235609e-9
0.0025118864315095924	4.668226583668377e-9
0.002818382931264472	4.788611423733866e-9
0.0031622776601683794	4.912034064239173e-9
0.0035481338923357606	5.038107213766543e-9
0.0039810717055349856	4.354985876620557e-9
0.004466835921509653	5.298889373174719e-9
0.005011872336272756	5.4337113937048676e-9
0.005623413251903491	5.5715520537422136e-9
0.006309573444801942	5.7125258467212925e-9
0.007079457843841402	4.458342151022662e-9
0.007943282347242854	5.7403636941358e-9
0.008912509381337514	6.154810143735849e-9
0.01	6.308919209211456e-9
